H5MD: a structured, efficient, and portable file format for molecular data

We propose a new file format named "H5MD" for storing molecular simulation data, such as trajectories of particle positions and velocities, along with thermodynamic observables that are monitored during the course of the simulation. H5MD files are HDF5 (Hierarchical Data Format) files with a specific hierarchy and naming scheme. Thus, H5MD inherits many benefits of HDF5, e.g., structured layout of multi-dimensional datasets, data compression, fast and parallel I/O, and portability across many programming languages and hardware platforms. H5MD files are self-contained and foster the reproducibility of scientific data and the interchange of data between researchers using different simulation programs and analysis software. In addition, the H5MD specification can serve for other kinds of data (e.g. experimental data) and is extensible to supplemental data, or may be part of an enclosing file structure.

==> pyh5md-0.1/examples/analyze_h5md.py <==

import numpy as np
import pyh5md
import matplotlib.pyplot as plt

f = pyh5md.H5MD_File('particles_3d.h5', 'r')

rn = f.observable('random_number')
print rn[()]

com = f.observable('center_of_mass')
plt.plot(com.time, com.value)
plt.show()


==> pyh5md-0.1/examples/check_file.py <==
# Copyright 2012-2013 Pierre de Buyl
#
# This file is part of pyh5md
#
# pyh5md is free software and is licensed under the modified BSD license (see
# LICENSE file).

import numpy as np
import pyh5md
from pyh5md.core import is_h5md
import h5py

with pyh5md.H5MD_File('particles_3d.h5', 'r') as f:
    f.check()



==> pyh5md-0.1/examples/open_file.py <==
# Copyright 2012-2013 Pierre de Buyl
#
# This file is part of pyh5md
#
# pyh5md is free software and is licensed under the modified BSD license (see
# LICENSE file).

import numpy as np
import pyh5md

f = pyh5md.H5MD_File('particles_3d.h5', 'r')

at = f.particles_group('atoms')

at_pos = at.trajectory('position')

r = at_pos.value

print r

f.close()


==> pyh5md-0.1/examples/random_walk_1d.py <==
# -*- coding: utf-8 -*-
# Copyright 2012-2013 Pierre de Buyl
# Copyright 2013 Felix Hoëfling
#
# This file is part of pyh5md
#
# pyh5md is free software and is licensed under the modified BSD license (see
# LICENSE file).

import numpy as np
import pyh5md

# Open a H5MD file
f = pyh5md.H5MD_File('walk_1d.h5', 'w', creator='pyh5md examples/jump_process.py', creator_version='0', author='Pierre de Buyl')

# Add a trajectory group
part = f.particles_group('particles')
part.box(dimension=1, boundary=['none'])

# Create the trajectory data
r = np.zeros((30,1), dtype=np.int32)

# Add the trajectory position data element in the trajectory group
part_pos = part.trajectory('position', r.shape, r.dtype)

# Create an observable
obs_com = f.observable('center_of_mass', (), np.float64)

# Run a simulation
step=0
time=0.
for i in range(800):
    step+=1
    time+=.1
    r += -1 + 2*np.random.random_integers(0,1,r.shape)
    # Append the current position data to the H5MD file.
    part_pos.append(r, step, time)
    obs_com.append(r[:,0].mean(), step, time)

# Close the file
f.close()


==> pyh5md-0.1/examples/random_walk_1d_analysis.py <==
# -*- coding: utf-8 -*-
# Copyright 2012-2013 Pierre de Buyl
# Copyright 2013 Felix Hoëfling
#
# This file is part of pyh5md
#
# pyh5md is free software and is licensed under the modified BSD license (see
# LICENSE file).

import numpy as np
import matplotlib.pyplot as plt
import pyh5md

# Open a H5MD file
f = pyh5md.H5MD_File('walk_1d.h5', 'r')
f.check()

# Open a trajectory group
part = f.particles_group('particles')

# Open trajectory position data element in the trajectory group
part_pos = part.trajectory('position')

# Get data and time
r = part_pos.value
r_time = part_pos.time

# Compute the time-averaged mean-square displacement,
# drop large correlation times due to insufficient statistics
T = r.shape[0]
msd = np.empty((T/4, r.shape[1]))
time = r_time[:T/4]
for n in range(T/4):
    # the sum over "axis=2" is over the spatial components of the positions
    msd[n] = np.mean(np.sum(pow(r[n:] - r[:T-n], 2), axis=2), axis=0)

# Compute mean and standard error of mean (particle- and component-wise)
msd_mean = msd.mean(axis=1)
msd_err = msd.std(axis=1) / np.sqrt(msd.shape[1] - 1)

# Display the MSD and its standard error
plt.plot(time, msd_mean, 'k-', label=r'$\langle [{\bf r}(t)-{\bf r}(0)]^2\rangle$')
plt.plot(time, msd_mean+msd_err, 'k:', label=r'$\langle [{\bf r}(t)-{\bf r}(0)]^2\rangle \pm \sigma$')
plt.plot(time, msd_mean-msd_err, 'k:')
# display reference line for long-time diffusion with D = <a^2> / (2 d <\tau>),
# here: <a^2> = 1, <\tau> = 0.1, and d=1
plt.plot(time, 2 * (.5 * 1 / 0.1 / 1) * time, 'k--', label=r'$2 D t$')
plt.xlabel(r'$t$')
plt.ylabel(r'$MSD(t)$')
plt.xscale('log')
plt.yscale('log')
plt.legend(loc='upper left')

# Create a new figure
plt.figure()

# Obtain and plot the center_of_mass observable
obs_com = f.observable('center_of_mass')
plt.plot(obs_com.time, obs_com.value, 'k-')
plt.xlabel(r'$t$')
plt.ylabel(r'center of mass')

# Close the file
f.close()

plt.show()


==> pyh5md-0.1/examples/run_h5md.py <==
# Copyright 2012-2013 Pierre de Buyl
#
# This file is part of pyh5md
#
# pyh5md is free software and is licensed under the modified BSD license (see
# LICENSE file).

import numpy as np
import pyh5md

f = pyh5md.H5MD_File('particles_3d.h5', 'w', creator='run_h5md', creator_version='0', author='Pierre de Buyl')

# Creating atom group
at = f.particles_group('atoms')

# Creating position data
r = np.zeros((100,3), dtype=np.float64)
at_pos = at.trajectory('position', r.shape, r.dtype)

# Creating species
s = np.ones(r.shape[:1])
at_s = at.trajectory('species', data=s, time=False)

# Creating velocity data
v = np.zeros((100,3), dtype=np.float64)
at_v = at.trajectory('velocity', v.shape, v.dtype)

# Create an observable
obs_com = f.observable('center_of_mass', r.shape[-1:], r.dtype)
# Create a scalar time independent observable
obs_fixed = f.observable('random_number', data=np.random.random(), time=False)

edges = (1.,1.,1.)
box = at.box(dimension=3, boundary=['none', 'none', 'none'], edges=edges, time=True)

DT = 0.1
time = 0.
for t in xrange(201):
    if t%10==0:
        at_pos.append(r, t, time)
        at_v.append(v, t, time)
        obs_com.append(r.mean(axis=0), t, time)
    r += DT*0.5*v
    v += DT*np.random.normal(0., 1., v.shape)
    r += DT*0.5*v
    time += DT
    box.edges.append(edges, t, time)

f.close()


==> pyh5md-0.1/pyh5md/__init__.py <==
# Copyright 2012-2013 Pierre de Buyl
#
# This file is part of pyh5md
#
# pyh5md is free software and is licensed under the modified BSD license (see
# LICENSE file).

"""
pyh5md - Read and write H5MD files
==================================

The pyh5md module allows to reading and write H5MD files. H5MD is a file
specification found at http://nongnu.org/h5md/ designed 
for storing molecular data (structures of biophysical compounds, molecular 
dynamics simulations, ...).
"""

try:
    import h5py
except ImportError:
    print "pyh5md requires the h5py library."
    exit()

from core import *

__all__ = ["H5MD_File"]




==> pyh5md-0.1/pyh5md/base.py <==
# -*- coding: utf-8 -*-
# Copyright 2012-2014 Pierre de Buyl
#
# This file is part of pyh5md
#
# pyh5md is free software and is licensed under the modified BSD license (see
# LICENSE file).

import numpy as np
import h5py

VL_STR = h5py.special_dtype(vlen=str)

H5MD_SET = frozenset(['step', 'time', 'value'])

def is_h5md(g):
    """Check whether a group is a well-defined H5MD time-dependent group. Raises
    an exception if a group contains the elements of H5MD_SET but does not
    comply to an equal length for all of them."""
    if H5MD_SET <= set(g.keys()):
        s_d = len(g['step'].shape)
        s_l = g['step'].shape[0]
        t_d = len(g['time'].shape)
        t_l = g['time'].shape[0]
        v_l = g['value'].shape[0]
        assert(
            (s_d == 1) and (t_d == 1) and (s_l == t_l) and (s_l == v_l)
            )
        return True
    else:
        return False

def populate_H5MD_data(g, name, shape, dtype, chunks=None):
    """Creates a step,time,value H5MD data group."""
    g.step = g.create_dataset('step', shape=(0,), dtype=np.int32, maxshape=(None,))
    g.time = g.create_dataset('time', shape=(0,), dtype=np.float64, maxshape=(None,))
    if shape==():
         maxshape=(None,)
    else:
        maxshape=(None, None)+shape[1:]
    g.value = g.create_dataset('value', shape=(0,)+shape, dtype=dtype, maxshape=maxshape, chunks=chunks)

class TimeData(h5py.Group):
    """Represents time-dependent data within a H5MD file."""
    def __init__(self, parent, name, shape=None, dtype=None, data=None, chunks=None, unit=None, time_unit = None):
        """Create a new TimeData object."""
        self.current_index = 0
        if name in parent.keys():
            self._id = h5py.h5g.open(parent.id, name)
            self.step = self['step']
            self.time = self['time']
            self.value = self['value']
        else:
            if data is not None:
                if shape is not None or isinstance(dtype, np.dtype):
                    raise Exception('Overspecification')
                else:
                    self._id = h5py.h5g.create(parent.id, name)
                    populate_H5MD_data(self, name, data.shape, data.dtype, chunks=chunks)
            else:
                self._id = h5py.h5g.create(parent.id, name)
                populate_H5MD_data(self, name, shape, dtype, chunks=chunks)
            if unit is not None:
                self['value'].attrs.create('unit',data=unit)
            if time_unit is not None:
                self['time'].attrs.create('unit',data=time_unit)

    def append(self, data, step, time, region=None):
        """Appends a time slice to the data group.

        region: tuple (start, stop, [step]) for the dimension 0 of the
        dataset. The resulting shape must be compatible with data.shape.
        """
        s = self['step']
        t = self['time']
        v = self['value']
        if not isinstance(data, np.ndarray):
            data = np.array(data, ndmin=0, dtype=v.dtype)
        assert s.shape[0]==t.shape[0] and t.shape[0]==v.shape[0]
        idx = v.shape[0]
        v.resize(idx+1,axis=0)
        if region is None:
            if len(v.shape)>1 and data.shape[0]>v.shape[1]:
                v.resize(data.shape[0], axis=1)
                sel = h5py._hl.selections.select(v.shape,
                                                 (slice(self.current_index,self.current_index+1),slice(0,min(data.shape[0],v.shape[1])),Ellipsis),
                                                 v.id)
            else:
                sel = self.current_index
        else:
            sel = h5py._hl.selections.select(v.shape,
                                             (slice(self.current_index,self.current_index+1),slice(*region),Ellipsis),
                                             v.id)
        v[sel] = data.reshape((1,)+data.shape)
        s.resize(idx+1, axis=0)
        s[self.current_index] = step
        t.resize(idx+1, axis=0)
        t[self.current_index] = time
        self.current_index+=1

class FixedData(h5py.Dataset):
    """Represents time-independent data within a H5MD file."""
    def __init__(self, parent, name, shape=None, dtype=None, data=None, unit=None):
        if name not in parent.keys():
            parent.create_dataset(name, shape, dtype, data)
        oid = h5py.h5o.open(parent.id, name)
        h5py.Dataset.__init__(self, oid)
        if unit is not None:
            self.attrs.create('unit',data=unit)


==> pyh5md-0.1/pyh5md/box.py <==
# -*- coding: utf-8 -*-
# Copyright 2014 Pierre de Buyl
#
# This file is part of pyh5md
#
# pyh5md is free software and is licensed under the modified BSD license (see
# LICENSE file).

import numpy as np
import h5py

from pyh5md.base import VL_STR, TimeData, FixedData

class Box(h5py.Group):
    """Represents a simulation box."""
    def __init__(self, parent, dimension, boundary, edges=None, time=False, unit=None, time_unit=None):
        """Initializes a simulation box."""
        assert(len(boundary)==dimension)
        for b in boundary:
            assert(b in ['none', 'periodic'])
        if edges is None:
            if not all([b=='none' for b in boundary]):
                raise ValueError("Not all boundary elements are 'none' though edges is missing in set_box.")
        else:
            assert(len(edges)==dimension)
        if 'box' in parent.keys():
            raise NotImplemented
            self._id = h5py.h5g.open(parent.id, 'box')
        else:
            self._id = h5py.h5g.create(parent.id, 'box')
        self.attrs['dimension'] = dimension
        self.attrs.create('boundary', data=boundary)
        if time:
            if edges is not None:
                self.edges = TimeData(self, 'edges', data=np.asarray(edges), unit=unit, time_unit=time_unit)
        else:
            if edges is not None:
                ds = create_compact_dataset(self, 'edges', data=edges)
                if unit is not None:
                    assert isinstance(unit, str)
                    ds.attrs.create('unit', data=unit)


        


==> pyh5md-0.1/pyh5md/core.py <==
# -*- coding: utf-8 -*-
# Copyright 2012-2013 Pierre de Buyl
# Copyright 2013 Felix Hoëfling
# Copyright 2013 Konrad Hinsen
#
# This file is part of pyh5md
#
# pyh5md is free software and is licensed under the modified BSD license (see
# LICENSE file).

import numpy as np
import h5py
import time

from pyh5md.utils import create_compact_dataset
from pyh5md.module import module_dict
from pyh5md.box import Box
from pyh5md.base import VL_STR, TimeData, FixedData, is_h5md

TRAJECTORY_NAMES = ['position', 'image', 'velocity', 'force', 'mass', 'species', 'id']

class Walker(object):
    """Finds all HDF5 groups within a given group."""
    def __init__(self, f):
        self.f = f
        self.walk_list = []

    def walk(self, g=None):
        if g==None:
            g = self.f['/']
        if type(g)==h5py.Group:
            if is_h5md(g): self.walk_list.append(g)
            for k in g.keys():
                self.walk(g[k])

    def get_list(self):
        return self.walk_list

    def check(self):
        if len(self.walk_list)==0:
            raise Exception('Nothing to check')
        for g in self.walk_list:
            assert(is_h5md(g))

def particle_data(group, name=None, shape=None, dtype=None, data=None, time=True, chunks=None, unit=None, time_unit=None):
    """Returns particles data as a FixedData or TimeData."""
    if name is None:
        raise Exception('No name provided')
    if name in group.keys():
        item = group[name]
        if type(item)==h5py.Group:
            assert is_h5md(item)
            return TimeData(group, name)
        elif type(item)==h5py.Dataset:
            assert shape==dtype==data==None
            return FixedData(group, name)
        else:
            raise Exception('name does not provide H5MD data')
    else:
        if time:
            return TimeData(group, name, shape, dtype, data, chunks=chunks, unit=unit, time_unit=time_unit)
        else:
            return FixedData(group, name, shape, dtype, data, unit=unit)

class ParticlesGroup(h5py.Group):
    """Represents a particles group within a H5MD file."""
    def __init__(self, parent, name):
        """Create a new ParticlesGroup object."""
        if 'particles' not in parent.keys():
            parent.create_group('particles')
        p = parent['particles']
        if name in p.keys():
            self._id = h5py.h5g.open(p.id, name)
        else:
            self._id = h5py.h5g.create(p.id, name)
    def trajectory(self, name, shape=None, dtype=None, data=None, time=True, chunks=None, unit=None, time_unit=None):
        """Returns data as a TimeData or FixedData object."""
        return particle_data(self, name, shape, dtype, data, time, chunks=chunks, unit=unit, time_unit=time_unit)
    def box(self, dimension, boundary, edges=None, time=False,
                unit=None, time_unit=None):
        """Creates a box in the particles group. Returns the box group."""
        return Box(self, dimension, boundary, edges, time, unit, time_unit)

class H5MD_File(object):
    """Class to create and read H5MD compliant files."""
    def __init__(self,filename,mode,**kwargs):
        """Create or read an H5MD file, according to argument mode.
        mode should be 'r', 'r+' or 'w'"""
        if mode not in ['r','r+','w']:
            raise ValueError('unknown mode "%s" in H5MD_File' % mode)
        if mode=='w':
            kw = kwargs.keys()
            for key in ['creator', 'author', 'creator_version']:
                if key not in kw:
                    raise ValueError('missing argument "%s" in H5MDFile' % key)
        if 'driver' in kwargs:
            if kwargs['driver']=='mpio':
                if 'comm' in kwargs:
                    comm = kwargs['comm']
                    self.f = h5py.File(filename, mode, driver='mpio', comm=comm)
                    self.f.comm = comm
                else:
                    raise ValueError('Driver is %s but comm is not provided' % kwargs['driver'])
        else:
            self.f = h5py.File(filename, mode)
        self.modules = []
        if mode=='w':
            h5md_group = self.f.create_group('h5md')
            h5md_group.attrs['version'] = np.array([1,0])
            author_group = h5md_group.create_group('author')
            author_group.attrs.create('name', data=kwargs['author'])
            if 'author_email' in kwargs and kwargs['author_email'] is not None:
                author_group.attrs.create('email', data=kwargs['author_email'])
            creator_group = h5md_group.create_group('creator')
            creator_group.attrs.create('name', data=kwargs['creator'])
            creator_group.attrs.create('version', data=kwargs['creator_version'])
            if 'modules' in kwargs:
                modules = kwargs['modules']
                assert isinstance(modules, dict)
                module_group = h5md_group.create_group('modules')
                for module_name, version in modules.items():
                    if module_name not in module_dict:
                        raise ValueError('Unknown module "%s"' % module_name)
                    self.modules.append(module_dict[module_name](module_group, version))
        elif mode=='r':
            h5md_group = self.f['h5md']
            if type(h5md_group) == h5py.Group and 'modules' in h5md_group.keys():
                module_group = h5md_group['modules']
                for module_name in module_group.keys():
                    self.modules.append(module_dict[module_name](module_group))


    def close(self):
        """Closes the HDF5 file."""
        self.f.close()

    def __enter__(self):
        return self

    def __exit__(self, exc_type, exc_val, exc_tb):
        self.close()
        return False

    def particles_group(self, group_name):
        """Adds or open a group in /particles. If /particles does not exist,
        it will be created."""
        return ParticlesGroup(self.f, group_name)

    def observable(self, obs_name, shape=None, dtype=None, data=None, time=True, chunks=None, unit=None, time_unit = None):
        """Returns observable data as a TimeData object."""
        if 'observables' in self.f.keys():
            group = self.f['observables']
        else:
            group = self.f.create_group('observables')
        if obs_name in self.f['observables'].keys():
            item = group[obs_name]
            if type(item)==h5py.Group:
                assert is_h5md(item)
                return TimeData(group, obs_name)
            elif type(item)==h5py.Dataset:
                assert shape==dtype==data==None
                return FixedData(group, obs_name)
            else:
                raise Exception('obs_name does not provide H5MD data')
        else:
            if time:
                return TimeData(self.f['observables'],obs_name, shape=shape, dtype=dtype, data=data, chunks=chunks, unit=unit, time_unit=time_unit)
            else:
                return FixedData(self.f['observables'],obs_name, shape=shape, dtype=dtype, data=data, unit=unit)
        
    def check(self):
        """Checks the file conformance."""
        # Checks the presence of the global attributes.
        assert(set(['version']) <= set(self.f['h5md'].attrs.keys()))
        assert(set(['name']) <= set(self.f['h5md/author'].attrs.keys()))
        assert(set(['name','version']) <= set(self.f['h5md/creator'].attrs.keys()))
        # Check that version is of appropriate shape.
        assert(self.f['h5md'].attrs['version'].shape==(2,))
        w = Walker(self.f)
        w.walk()


==> pyh5md-0.1/pyh5md/module.py <==
# -*- coding: utf-8 -*-
# Copyright 2013 Pierre de Buyl
# Copyright 2013 Konrad Hinsen
#
# This file is part of pyh5md
#
# pyh5md is free software and is licensed under the modified BSD license (see
# LICENSE file).

import numpy as np
import h5py

module_dict = dict()

class Module(object):
    """Base class to represent H5MD modules."""
    def __init__(self, loc, version=None):
        """Initializes a H5MD module from name and version.

        loc
            The ``h5md/modules`` group.
        version
            A tuple of two integers indicating the version of the
            module, when adding a module to a file. If version is
            absent (or set to None), it is read from the file.
        """
        if version is None:
            g = loc[self._name]
            self.version = tuple(g.attrs['version'])
            if self.version not in self.known_versions:
                raise ValueError("Module version %s not know for %s" % (str(self.version), self._name))
        else:
            assert len(version) == 2
            self.version = tuple(version)
            g = loc.create_group(self._name)
            g.attrs['version'] = self.version

    def __repr__(self):
        return "H5MD module '%s' v%i.%i" % (self._name, self.version[0], self.version[1])

def register_module(module_class):
    """Add a module to the list of recognized H5MD modules."""
    assert issubclass(module_class, Module)
    assert isinstance(module_class._name, basestring)
    module_dict[module_class._name] = module_class

class UnitsModule(Module):
    """The 'units' H5MD module."""
    _name = 'units'
    def __init__(self, loc, version=None):
        self.known_versions = [(0,1)]
        super(UnitsModule, self).__init__(loc, version)
register_module(UnitsModule)

class ThermodynamicsModule(Module):
    """The 'thermodynamics' H5MD module."""
    _name = 'thermodynamics'
    def __init__(self, loc, version=None):
        self.known_versions = [(0,1)]
        super(ThermodynamicsModule, self).__init__(loc, version)
register_module(ThermodynamicsModule)


==> pyh5md-0.1/pyh5md/utils.py <==
# -*- coding: utf-8 -*-
# Copyright 2013 Pierre de Buyl
# Copyright 2013 Konrad Hinsen
#
# This file is part of pyh5md
#
# pyh5md is free software and is licensed under the modified BSD license (see
# LICENSE file).

# This file is based on code from the h5py project. The complete h5py license is
# available at licenses/h5py.txt, in the distribution root directory.

import numpy

import h5py
import h5py.version
from h5py import h5s, h5t, h5r, h5d
from h5py._hl import dataset
from h5py._hl.base import HLObject, py3
from h5py._hl import filters
from h5py._hl import selections as sel
from h5py._hl import selections2 as sel2


def create_compact_dataset(loc, name, shape=None, dtype=None, data=None,
                           chunks=None, compression=None, shuffle=None,
                           fletcher32=None, maxshape=None,
                           compression_opts=None, fillvalue=None,
                           scaleoffset=None, track_times=None):
    """Create a new HDF5 dataset with a compact storage layout."""

    # Convert data to a C-contiguous ndarray
    if data is not None:
        import h5py._hl.base
        data = numpy.asarray(data, order="C", dtype=h5py._hl.base.guess_dtype(data))

    # Validate shape
    if shape is None:
        if data is None:
            raise TypeError("Either data or shape must be specified")
        shape = data.shape
    else:
        shape = tuple(shape)
        if data is not None and (numpy.product(shape) != numpy.product(data.shape)):
            raise ValueError("Shape tuple is incompatible with data")

    if isinstance(dtype, h5py.Datatype):
        # Named types are used as-is
        tid = dtype.id
        dtype = tid.dtype  # Following code needs this
    else:
        # Validate dtype
        if dtype is None and data is None:
            dtype = numpy.dtype("=f4")
        elif dtype is None and data is not None:
            dtype = data.dtype
        else:
            dtype = numpy.dtype(dtype)
        tid = h5t.py_create(dtype, logical=1)

    # Legacy
    if any((compression, shuffle, fletcher32, maxshape,scaleoffset)) and chunks is False:
        raise ValueError("Chunked format required for given storage options")

    # Legacy
    if compression is True:
        if compression_opts is None:
            compression_opts = 4
        compression = 'gzip'

    # Legacy
    if compression in range(10):
        if compression_opts is not None:
            raise TypeError("Conflict in compression options")
        compression_opts = compression
        compression = 'gzip'

    if h5py.version.version_tuple >= (2, 2, 0, ''):
        dcpl = filters.generate_dcpl(shape, dtype, chunks, compression,
                                     compression_opts, shuffle, fletcher32,
                                     maxshape, None)
    else:
        dcpl = filters.generate_dcpl(shape, dtype, chunks, compression,
                                     compression_opts, shuffle, fletcher32,
                                     maxshape)

    if fillvalue is not None:
        fillvalue = numpy.array(fillvalue)
        dcpl.set_fill_value(fillvalue)

    if track_times in (True, False):
        dcpl.set_obj_track_times(track_times)
    elif track_times is not None:
        raise TypeError("track_times must be either True or False")

    dcpl.set_layout(h5d.COMPACT)

    if maxshape is not None:
        maxshape = tuple(m if m is not None else h5s.UNLIMITED for m in maxshape)
    sid = h5s.create_simple(shape, maxshape)


    dset_id = h5d.create(loc.id, None, tid, sid, dcpl=dcpl)

    if data is not None:
        dset_id.write(h5s.ALL, h5s.ALL, data)

    dset = dataset.Dataset(dset_id)
    if name is not None:
        loc[name] = dset
    return dset


==> pyh5md-0.1/setup.py <==
from distutils.core import setup

setup(name="pyh5md",
      version="0.1",
      description="pyh5md - Read and write H5MD files",
      long_desc = \
"""
pyh5md is built on top of h5py, the Python HDF5 library by Andrew Colette, to
read and write easily H5MD files. H5MD is a file format specification based
on HDF5 to store molecular data, see http://nongnu.org/h5md/
""",
      author="Pierre de Buyl",
      author_email="pdebuyl at ulb dot ac dot be",
      maintainer="Pierre de Buyl",
      maintainer_email="pdebuyl at ulb dot ac dot be",
      license="BSD",
      url="http://github.com/pdebuyl/pyh5md",
      packages=["pyh5md"],
      install_requires=['h5py'],
)


